A Light-Weight Multi-Objective Asynchronous Hyper-Parameter Optimizer

We describe a light-weight yet performant system for hyper-parameter optimization that approximately minimizes an overall scalar cost function that is obtained by combining multiple performance objectives using a target-priority-limit scalarizer. It also supports a trade-off mode, where the goal is to find an appropriate trade-off among objectives by interacting with the user. We focus on the common scenario where there are on the order of tens of hyper-parameters, each with various attributes such as a range of continuous values, or a finite list of values, and whether it should be treated on a linear or logarithmic scale. The system supports multiple asynchronous simulations and is robust to simulation stragglers and failures.

==> figures/images.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "using PGFPlots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "maxob (generic function with 1 method)"
      ]
     },
     "execution_count": 47,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function minob(u; T = -3, L = 3, P = 2)\n",
    "    if u ≤ T\n",
    "        return 0.0\n",
    "    elseif T ≤ u ≤ L\n",
    "        return P*(u-T)/(L - T)\n",
    "    else\n",
    "        return Inf\n",
    "    end\n",
    "end\n",
    "\n",
    "function maxob(u; T = 5, L = -3, P = 0.5)\n",
    "    if u ≥ T\n",
    "        return 0.0\n",
    "    elseif L ≤ u ≤ T\n",
    "        return P*(T-u)/(T-L)\n",
    "    else\n",
    "        return Inf\n",
    "    end\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"230.846pt\" height=\"224.158pt\" viewBox=\"0 0 230.846 224.158\" version=\"1.1\">\n",
       "<defs>\n",
       "<g>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-0-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-0-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 6.5625 -2.296875 C 6.734375 -2.296875 6.921875 -2.296875 6.921875 -2.5 C 6.921875 -2.6875 6.734375 -2.6875 6.5625 -2.6875 L 1.171875 -2.6875 C 1 -2.6875 0.828125 -2.6875 0.828125 -2.5 C 0.828125 -2.296875 1 -2.296875 1.171875 -2.296875 Z M 6.5625 -2.296875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-1-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-1-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.46875 -2 C 4.46875 -3.1875 3.65625 -4.1875 2.578125 -4.1875 C 2.109375 -4.1875 1.671875 -4.03125 1.3125 -3.671875 L 1.3125 -5.625 C 1.515625 -5.5625 1.84375 -5.5 2.15625 -5.5 C 3.390625 -5.5 4.09375 -6.40625 4.09375 -6.53125 C 4.09375 -6.59375 4.0625 -6.640625 3.984375 -6.640625 C 3.984375 -6.640625 3.953125 -6.640625 3.90625 -6.609375 C 3.703125 -6.515625 3.21875 -6.3125 2.546875 -6.3125 C 2.15625 -6.3125 1.6875 -6.390625 1.21875 -6.59375 C 1.140625 -6.625 1.125 -6.625 1.109375 -6.625 C 1 -6.625 1 -6.546875 1 -6.390625 L 1 -3.4375 C 1 -3.265625 1 -3.1875 1.140625 -3.1875 C 1.21875 -3.1875 1.234375 -3.203125 1.28125 -3.265625 C 1.390625 -3.421875 1.75 -3.96875 2.5625 -3.96875 C 3.078125 -3.96875 3.328125 -3.515625 3.40625 -3.328125 C 3.5625 -2.953125 3.59375 -2.578125 3.59375 -2.078125 C 3.59375 -1.71875 3.59375 -1.125 3.34375 -0.703125 C 3.109375 -0.3125 2.734375 -0.0625 2.28125 -0.0625 C 1.5625 -0.0625 0.984375 -0.59375 0.8125 -1.171875 C 0.84375 -1.171875 0.875 -1.15625 0.984375 -1.15625 C 1.3125 -1.15625 1.484375 -1.40625 1.484375 -1.640625 C 1.484375 -1.890625 1.3125 -2.140625 0.984375 -2.140625 C 0.84375 -2.140625 0.5 -2.0625 0.5 -1.609375 C 0.5 -0.75 1.1875 0.21875 2.296875 0.21875 C 3.453125 0.21875 4.46875 -0.734375 4.46875 -2 Z M 4.46875 -2 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-1-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.578125 -3.1875 C 4.578125 -3.984375 4.53125 -4.78125 4.1875 -5.515625 C 3.734375 -6.484375 2.90625 -6.640625 2.5 -6.640625 C 1.890625 -6.640625 1.171875 -6.375 0.75 -5.453125 C 0.4375 -4.765625 0.390625 -3.984375 0.390625 -3.1875 C 0.390625 -2.4375 0.421875 -1.546875 0.84375 -0.78125 C 1.265625 0.015625 2 0.21875 2.484375 0.21875 C 3.015625 0.21875 3.78125 0.015625 4.21875 -0.9375 C 4.53125 -1.625 4.578125 -2.40625 4.578125 -3.1875 Z M 2.484375 0 C 2.09375 0 1.5 -0.25 1.328125 -1.203125 C 1.21875 -1.796875 1.21875 -2.71875 1.21875 -3.3125 C 1.21875 -3.953125 1.21875 -4.609375 1.296875 -5.140625 C 1.484375 -6.328125 2.234375 -6.421875 2.484375 -6.421875 C 2.8125 -6.421875 3.46875 -6.234375 3.65625 -5.25 C 3.765625 -4.6875 3.765625 -3.9375 3.765625 -3.3125 C 3.765625 -2.5625 3.765625 -1.890625 3.65625 -1.25 C 3.5 -0.296875 2.9375 0 2.484375 0 Z M 2.484375 0 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-1-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.9375 -6.375 C 2.9375 -6.625 2.9375 -6.640625 2.703125 -6.640625 C 2.078125 -6 1.203125 -6 0.890625 -6 L 0.890625 -5.6875 C 1.09375 -5.6875 1.671875 -5.6875 2.1875 -5.953125 L 2.1875 -0.78125 C 2.1875 -0.421875 2.15625 -0.3125 1.265625 -0.3125 L 0.953125 -0.3125 L 0.953125 0 C 1.296875 -0.03125 2.15625 -0.03125 2.5625 -0.03125 C 2.953125 -0.03125 3.828125 -0.03125 4.171875 0 L 4.171875 -0.3125 L 3.859375 -0.3125 C 2.953125 -0.3125 2.9375 -0.421875 2.9375 -0.78125 Z M 2.9375 -6.375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-1-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.265625 -0.765625 L 2.328125 -1.796875 C 3.875 -3.171875 4.46875 -3.703125 4.46875 -4.703125 C 4.46875 -5.84375 3.578125 -6.640625 2.359375 -6.640625 C 1.234375 -6.640625 0.5 -5.71875 0.5 -4.828125 C 0.5 -4.28125 1 -4.28125 1.03125 -4.28125 C 1.203125 -4.28125 1.546875 -4.390625 1.546875 -4.8125 C 1.546875 -5.0625 1.359375 -5.328125 1.015625 -5.328125 C 0.9375 -5.328125 0.921875 -5.328125 0.890625 -5.3125 C 1.109375 -5.96875 1.65625 -6.328125 2.234375 -6.328125 C 3.140625 -6.328125 3.5625 -5.515625 3.5625 -4.703125 C 3.5625 -3.90625 3.078125 -3.125 2.515625 -2.5 L 0.609375 -0.375 C 0.5 -0.265625 0.5 -0.234375 0.5 0 L 4.203125 0 L 4.46875 -1.734375 L 4.234375 -1.734375 C 4.171875 -1.4375 4.109375 -1 4 -0.84375 C 3.9375 -0.765625 3.28125 -0.765625 3.0625 -0.765625 Z M 1.265625 -0.765625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-1-5\">\n",
       "<path style=\"stroke:none;\" d=\"M 6.84375 -3.265625 C 7 -3.265625 7.1875 -3.265625 7.1875 -3.453125 C 7.1875 -3.65625 7 -3.65625 6.859375 -3.65625 L 0.890625 -3.65625 C 0.75 -3.65625 0.5625 -3.65625 0.5625 -3.453125 C 0.5625 -3.265625 0.75 -3.265625 0.890625 -3.265625 Z M 6.859375 -1.328125 C 7 -1.328125 7.1875 -1.328125 7.1875 -1.53125 C 7.1875 -1.71875 7 -1.71875 6.84375 -1.71875 L 0.890625 -1.71875 C 0.75 -1.71875 0.5625 -1.71875 0.5625 -1.53125 C 0.5625 -1.328125 0.75 -1.328125 0.890625 -1.328125 Z M 6.859375 -1.328125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-1-6\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.890625 -3.515625 C 3.703125 -3.78125 4.28125 -4.46875 4.28125 -5.265625 C 4.28125 -6.078125 3.40625 -6.640625 2.453125 -6.640625 C 1.453125 -6.640625 0.6875 -6.046875 0.6875 -5.28125 C 0.6875 -4.953125 0.90625 -4.765625 1.203125 -4.765625 C 1.5 -4.765625 1.703125 -4.984375 1.703125 -5.28125 C 1.703125 -5.765625 1.234375 -5.765625 1.09375 -5.765625 C 1.390625 -6.265625 2.046875 -6.390625 2.40625 -6.390625 C 2.828125 -6.390625 3.375 -6.171875 3.375 -5.28125 C 3.375 -5.15625 3.34375 -4.578125 3.09375 -4.140625 C 2.796875 -3.65625 2.453125 -3.625 2.203125 -3.625 C 2.125 -3.609375 1.890625 -3.59375 1.8125 -3.59375 C 1.734375 -3.578125 1.671875 -3.5625 1.671875 -3.46875 C 1.671875 -3.359375 1.734375 -3.359375 1.90625 -3.359375 L 2.34375 -3.359375 C 3.15625 -3.359375 3.53125 -2.6875 3.53125 -1.703125 C 3.53125 -0.34375 2.84375 -0.0625 2.40625 -0.0625 C 1.96875 -0.0625 1.21875 -0.234375 0.875 -0.8125 C 1.21875 -0.765625 1.53125 -0.984375 1.53125 -1.359375 C 1.53125 -1.71875 1.265625 -1.921875 0.984375 -1.921875 C 0.734375 -1.921875 0.421875 -1.78125 0.421875 -1.34375 C 0.421875 -0.4375 1.34375 0.21875 2.4375 0.21875 C 3.65625 0.21875 4.5625 -0.6875 4.5625 -1.703125 C 4.5625 -2.515625 3.921875 -3.296875 2.890625 -3.515625 Z M 2.890625 -3.515625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-2-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-2-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.90625 -0.53125 C 1.90625 -0.8125 1.671875 -1.0625 1.390625 -1.0625 C 1.09375 -1.0625 0.859375 -0.8125 0.859375 -0.53125 C 0.859375 -0.234375 1.09375 0 1.390625 0 C 1.671875 0 1.90625 -0.234375 1.90625 -0.53125 Z M 1.90625 -0.53125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-2-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.484375 -0.5625 C 3.59375 -0.15625 3.953125 0.109375 4.375 0.109375 C 4.71875 0.109375 4.953125 -0.125 5.109375 -0.4375 C 5.28125 -0.796875 5.40625 -1.40625 5.40625 -1.421875 C 5.40625 -1.53125 5.328125 -1.53125 5.296875 -1.53125 C 5.1875 -1.53125 5.1875 -1.484375 5.15625 -1.34375 C 5.015625 -0.78125 4.828125 -0.109375 4.40625 -0.109375 C 4.203125 -0.109375 4.09375 -0.234375 4.09375 -0.5625 C 4.09375 -0.78125 4.21875 -1.25 4.296875 -1.609375 L 4.578125 -2.6875 C 4.609375 -2.828125 4.703125 -3.203125 4.75 -3.359375 C 4.796875 -3.59375 4.890625 -3.96875 4.890625 -4.03125 C 4.890625 -4.203125 4.75 -4.296875 4.609375 -4.296875 C 4.5625 -4.296875 4.296875 -4.28125 4.21875 -3.953125 C 4.03125 -3.21875 3.59375 -1.46875 3.46875 -0.953125 C 3.453125 -0.90625 3.0625 -0.109375 2.328125 -0.109375 C 1.8125 -0.109375 1.71875 -0.5625 1.71875 -0.921875 C 1.71875 -1.484375 2 -2.265625 2.25 -2.953125 C 2.375 -3.265625 2.421875 -3.40625 2.421875 -3.59375 C 2.421875 -4.03125 2.109375 -4.40625 1.609375 -4.40625 C 0.65625 -4.40625 0.296875 -2.953125 0.296875 -2.875 C 0.296875 -2.765625 0.390625 -2.765625 0.40625 -2.765625 C 0.515625 -2.765625 0.515625 -2.796875 0.5625 -2.953125 C 0.8125 -3.8125 1.203125 -4.1875 1.578125 -4.1875 C 1.671875 -4.1875 1.828125 -4.171875 1.828125 -3.859375 C 1.828125 -3.625 1.71875 -3.328125 1.65625 -3.1875 C 1.28125 -2.1875 1.078125 -1.578125 1.078125 -1.09375 C 1.078125 -0.140625 1.765625 0.109375 2.296875 0.109375 C 2.953125 0.109375 3.3125 -0.34375 3.484375 -0.5625 Z M 3.484375 -0.5625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-2-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.25 -6.046875 C 4.328125 -6.328125 4.359375 -6.390625 4.484375 -6.421875 C 4.578125 -6.4375 4.90625 -6.4375 5.109375 -6.4375 C 6.125 -6.4375 6.5625 -6.40625 6.5625 -5.625 C 6.5625 -5.46875 6.53125 -5.078125 6.484375 -4.828125 C 6.484375 -4.78125 6.453125 -4.671875 6.453125 -4.640625 C 6.453125 -4.578125 6.484375 -4.5 6.578125 -4.5 C 6.6875 -4.5 6.703125 -4.578125 6.734375 -4.734375 L 7 -6.46875 C 7.015625 -6.515625 7.015625 -6.609375 7.015625 -6.640625 C 7.015625 -6.75 6.921875 -6.75 6.75 -6.75 L 1.21875 -6.75 C 0.984375 -6.75 0.96875 -6.734375 0.890625 -6.546875 L 0.296875 -4.796875 C 0.296875 -4.78125 0.234375 -4.640625 0.234375 -4.609375 C 0.234375 -4.5625 0.296875 -4.5 0.359375 -4.5 C 0.453125 -4.5 0.46875 -4.5625 0.53125 -4.71875 C 1.0625 -6.265625 1.328125 -6.4375 2.796875 -6.4375 L 3.1875 -6.4375 C 3.46875 -6.4375 3.46875 -6.40625 3.46875 -6.3125 C 3.46875 -6.265625 3.4375 -6.140625 3.421875 -6.109375 L 2.09375 -0.78125 C 2 -0.421875 1.96875 -0.3125 0.90625 -0.3125 C 0.546875 -0.3125 0.484375 -0.3125 0.484375 -0.125 C 0.484375 0 0.59375 0 0.65625 0 C 0.921875 0 1.203125 -0.015625 1.46875 -0.015625 C 1.75 -0.015625 2.046875 -0.03125 2.328125 -0.03125 C 2.609375 -0.03125 2.875 -0.015625 3.15625 -0.015625 C 3.4375 -0.015625 3.734375 0 4.015625 0 C 4.109375 0 4.234375 0 4.234375 -0.203125 C 4.234375 -0.3125 4.15625 -0.3125 3.890625 -0.3125 C 3.65625 -0.3125 3.515625 -0.3125 3.265625 -0.328125 C 2.96875 -0.359375 2.890625 -0.390625 2.890625 -0.546875 C 2.890625 -0.5625 2.890625 -0.609375 2.9375 -0.75 Z M 4.25 -6.046875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-2-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.03125 -0.015625 C 2.03125 -0.671875 1.78125 -1.0625 1.390625 -1.0625 C 1.0625 -1.0625 0.859375 -0.8125 0.859375 -0.53125 C 0.859375 -0.265625 1.0625 0 1.390625 0 C 1.5 0 1.640625 -0.046875 1.734375 -0.125 C 1.765625 -0.15625 1.78125 -0.15625 1.78125 -0.15625 C 1.796875 -0.15625 1.796875 -0.15625 1.796875 -0.015625 C 1.796875 0.734375 1.453125 1.328125 1.125 1.65625 C 1.015625 1.765625 1.015625 1.78125 1.015625 1.8125 C 1.015625 1.890625 1.0625 1.921875 1.109375 1.921875 C 1.21875 1.921875 2.03125 1.15625 2.03125 -0.015625 Z M 2.03125 -0.015625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-2-5\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.734375 -6.03125 C 3.8125 -6.390625 3.84375 -6.5 4.78125 -6.5 C 5.078125 -6.5 5.15625 -6.5 5.15625 -6.6875 C 5.15625 -6.8125 5.046875 -6.8125 5 -6.8125 C 4.671875 -6.8125 3.859375 -6.78125 3.53125 -6.78125 C 3.234375 -6.78125 2.5 -6.8125 2.203125 -6.8125 C 2.140625 -6.8125 2.015625 -6.8125 2.015625 -6.609375 C 2.015625 -6.5 2.109375 -6.5 2.296875 -6.5 C 2.3125 -6.5 2.5 -6.5 2.671875 -6.484375 C 2.84375 -6.453125 2.9375 -6.453125 2.9375 -6.3125 C 2.9375 -6.28125 2.9375 -6.25 2.90625 -6.125 L 1.5625 -0.78125 C 1.46875 -0.390625 1.453125 -0.3125 0.65625 -0.3125 C 0.484375 -0.3125 0.390625 -0.3125 0.390625 -0.109375 C 0.390625 0 0.484375 0 0.65625 0 L 5.28125 0 C 5.515625 0 5.515625 0 5.578125 -0.171875 L 6.375 -2.328125 C 6.40625 -2.4375 6.40625 -2.453125 6.40625 -2.46875 C 6.40625 -2.5 6.375 -2.578125 6.296875 -2.578125 C 6.203125 -2.578125 6.1875 -2.515625 6.125 -2.359375 C 5.78125 -1.453125 5.34375 -0.3125 3.625 -0.3125 L 2.6875 -0.3125 C 2.546875 -0.3125 2.515625 -0.3125 2.46875 -0.3125 C 2.359375 -0.328125 2.328125 -0.34375 2.328125 -0.421875 C 2.328125 -0.453125 2.328125 -0.46875 2.375 -0.640625 Z M 3.734375 -6.03125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-2-6\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.015625 -3.15625 L 4.71875 -3.15625 C 6.125 -3.15625 7.515625 -4.1875 7.515625 -5.296875 C 7.515625 -6.078125 6.859375 -6.8125 5.546875 -6.8125 L 2.328125 -6.8125 C 2.140625 -6.8125 2.03125 -6.8125 2.03125 -6.625 C 2.03125 -6.5 2.109375 -6.5 2.3125 -6.5 C 2.4375 -6.5 2.625 -6.484375 2.734375 -6.484375 C 2.90625 -6.453125 2.953125 -6.4375 2.953125 -6.3125 C 2.953125 -6.28125 2.953125 -6.25 2.921875 -6.125 L 1.578125 -0.78125 C 1.484375 -0.390625 1.46875 -0.3125 0.671875 -0.3125 C 0.515625 -0.3125 0.40625 -0.3125 0.40625 -0.125 C 0.40625 0 0.515625 0 0.546875 0 C 0.828125 0 1.53125 -0.03125 1.8125 -0.03125 C 2.03125 -0.03125 2.25 -0.015625 2.453125 -0.015625 C 2.671875 -0.015625 2.890625 0 3.09375 0 C 3.171875 0 3.296875 0 3.296875 -0.203125 C 3.296875 -0.3125 3.203125 -0.3125 3.015625 -0.3125 C 2.65625 -0.3125 2.375 -0.3125 2.375 -0.484375 C 2.375 -0.546875 2.390625 -0.59375 2.40625 -0.65625 Z M 3.734375 -6.125 C 3.828125 -6.46875 3.84375 -6.5 4.28125 -6.5 L 5.234375 -6.5 C 6.0625 -6.5 6.59375 -6.234375 6.59375 -5.546875 C 6.59375 -5.15625 6.390625 -4.296875 6 -3.9375 C 5.5 -3.484375 4.90625 -3.40625 4.46875 -3.40625 L 3.0625 -3.40625 Z M 3.734375 -6.125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-3-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-3-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.265625 -4.359375 C 2.265625 -4.46875 2.171875 -4.625 1.984375 -4.625 C 1.796875 -4.625 1.59375 -4.4375 1.59375 -4.234375 C 1.59375 -4.125 1.671875 -3.96875 1.875 -3.96875 C 2.0625 -3.96875 2.265625 -4.171875 2.265625 -4.359375 Z M 0.84375 -0.8125 C 0.8125 -0.71875 0.78125 -0.640625 0.78125 -0.515625 C 0.78125 -0.1875 1.046875 0.0625 1.4375 0.0625 C 2.125 0.0625 2.4375 -0.890625 2.4375 -1 C 2.4375 -1.09375 2.34375 -1.09375 2.328125 -1.09375 C 2.234375 -1.09375 2.21875 -1.046875 2.1875 -0.96875 C 2.03125 -0.40625 1.734375 -0.125 1.453125 -0.125 C 1.3125 -0.125 1.28125 -0.21875 1.28125 -0.375 C 1.28125 -0.53125 1.328125 -0.65625 1.390625 -0.8125 C 1.46875 -1 1.546875 -1.1875 1.609375 -1.375 C 1.671875 -1.546875 1.9375 -2.171875 1.953125 -2.265625 C 1.984375 -2.328125 2 -2.40625 2 -2.484375 C 2 -2.8125 1.71875 -3.078125 1.34375 -3.078125 C 0.640625 -3.078125 0.328125 -2.125 0.328125 -2 C 0.328125 -1.921875 0.421875 -1.921875 0.453125 -1.921875 C 0.546875 -1.921875 0.546875 -1.953125 0.578125 -2.03125 C 0.75 -2.625 1.0625 -2.875 1.3125 -2.875 C 1.421875 -2.875 1.484375 -2.828125 1.484375 -2.640625 C 1.484375 -2.46875 1.453125 -2.375 1.28125 -1.9375 Z M 0.84375 -0.8125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-4-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-4-1\">\n",
       "<path style=\"stroke:none;\" d=\"M -6.671875 -4.359375 C -6.703125 -4.359375 -6.8125 -4.390625 -6.8125 -4.390625 C -6.828125 -4.390625 -6.921875 -4.390625 -6.921875 -4.265625 C -6.921875 -4.171875 -6.890625 -4.15625 -6.71875 -4.109375 L -4.421875 -3.53125 C -4.359375 -1.953125 -3.046875 -0.484375 -1.6875 -0.484375 C -0.734375 -0.484375 0.046875 -1.1875 0.125 -2.40625 C 0.421875 -2.328125 0.75 -2.25 1.0625 -2.171875 C 1.53125 -2.046875 1.90625 -1.953125 1.9375 -1.953125 C 2.03125 -1.953125 2.046875 -2.03125 2.046875 -2.078125 C 2.046875 -2.125 2.03125 -2.140625 2 -2.171875 C 1.984375 -2.1875 1.75 -2.25 1.609375 -2.28125 L 0.125 -2.65625 C 0.0625 -4.265625 -1.28125 -5.71875 -2.609375 -5.71875 C -3.40625 -5.71875 -4.3125 -5.1875 -4.421875 -3.796875 Z M -0.09375 -2.453125 C -0.125 -1.859375 -0.484375 -1.140625 -1.46875 -1.140625 C -2.671875 -1.140625 -4.0625 -2 -4.203125 -3.484375 Z M -4.203125 -3.734375 C -4.15625 -4.5 -3.703125 -5.0625 -2.828125 -5.0625 C -1.640625 -5.0625 -0.21875 -4.203125 -0.09375 -2.71875 Z M -4.203125 -3.734375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-4-2\">\n",
       "<path style=\"stroke:none;\" d=\"M -0.5625 -3.484375 C -0.15625 -3.59375 0.109375 -3.953125 0.109375 -4.375 C 0.109375 -4.71875 -0.125 -4.953125 -0.4375 -5.109375 C -0.796875 -5.28125 -1.40625 -5.40625 -1.421875 -5.40625 C -1.53125 -5.40625 -1.53125 -5.328125 -1.53125 -5.296875 C -1.53125 -5.1875 -1.484375 -5.1875 -1.34375 -5.15625 C -0.78125 -5.015625 -0.109375 -4.828125 -0.109375 -4.40625 C -0.109375 -4.203125 -0.234375 -4.09375 -0.5625 -4.09375 C -0.78125 -4.09375 -1.25 -4.21875 -1.609375 -4.296875 L -2.6875 -4.578125 C -2.828125 -4.609375 -3.203125 -4.703125 -3.359375 -4.75 C -3.59375 -4.796875 -3.96875 -4.890625 -4.03125 -4.890625 C -4.203125 -4.890625 -4.296875 -4.75 -4.296875 -4.609375 C -4.296875 -4.5625 -4.28125 -4.296875 -3.953125 -4.21875 C -3.21875 -4.03125 -1.46875 -3.59375 -0.953125 -3.46875 C -0.90625 -3.453125 -0.109375 -3.0625 -0.109375 -2.328125 C -0.109375 -1.8125 -0.5625 -1.71875 -0.921875 -1.71875 C -1.484375 -1.71875 -2.265625 -2 -2.953125 -2.25 C -3.265625 -2.375 -3.40625 -2.421875 -3.59375 -2.421875 C -4.03125 -2.421875 -4.40625 -2.109375 -4.40625 -1.609375 C -4.40625 -0.65625 -2.953125 -0.296875 -2.875 -0.296875 C -2.765625 -0.296875 -2.765625 -0.390625 -2.765625 -0.40625 C -2.765625 -0.515625 -2.796875 -0.515625 -2.953125 -0.5625 C -3.8125 -0.8125 -4.1875 -1.203125 -4.1875 -1.578125 C -4.1875 -1.671875 -4.171875 -1.828125 -3.859375 -1.828125 C -3.625 -1.828125 -3.328125 -1.71875 -3.1875 -1.65625 C -2.1875 -1.28125 -1.578125 -1.078125 -1.09375 -1.078125 C -0.140625 -1.078125 0.109375 -1.765625 0.109375 -2.296875 C 0.109375 -2.953125 -0.34375 -3.3125 -0.5625 -3.484375 Z M -0.5625 -3.484375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-5-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-5-1\">\n",
       "<path style=\"stroke:none;\" d=\"M -4.359375 -2.265625 C -4.46875 -2.265625 -4.625 -2.171875 -4.625 -1.984375 C -4.625 -1.796875 -4.4375 -1.59375 -4.234375 -1.59375 C -4.125 -1.59375 -3.96875 -1.671875 -3.96875 -1.875 C -3.96875 -2.0625 -4.171875 -2.265625 -4.359375 -2.265625 Z M -0.8125 -0.84375 C -0.71875 -0.8125 -0.640625 -0.78125 -0.515625 -0.78125 C -0.1875 -0.78125 0.0625 -1.046875 0.0625 -1.4375 C 0.0625 -2.125 -0.890625 -2.4375 -1 -2.4375 C -1.09375 -2.4375 -1.09375 -2.34375 -1.09375 -2.328125 C -1.09375 -2.234375 -1.046875 -2.21875 -0.96875 -2.1875 C -0.40625 -2.03125 -0.125 -1.734375 -0.125 -1.453125 C -0.125 -1.3125 -0.21875 -1.28125 -0.375 -1.28125 C -0.53125 -1.28125 -0.65625 -1.328125 -0.8125 -1.390625 C -1 -1.46875 -1.1875 -1.546875 -1.375 -1.609375 C -1.546875 -1.671875 -2.171875 -1.9375 -2.265625 -1.953125 C -2.328125 -1.984375 -2.40625 -2 -2.484375 -2 C -2.8125 -2 -3.078125 -1.71875 -3.078125 -1.34375 C -3.078125 -0.640625 -2.125 -0.328125 -2 -0.328125 C -1.921875 -0.328125 -1.921875 -0.421875 -1.921875 -0.453125 C -1.921875 -0.546875 -1.953125 -0.546875 -2.03125 -0.578125 C -2.625 -0.75 -2.875 -1.0625 -2.875 -1.3125 C -2.875 -1.421875 -2.828125 -1.484375 -2.640625 -1.484375 C -2.46875 -1.484375 -2.375 -1.453125 -1.9375 -1.28125 Z M -0.8125 -0.84375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-6-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-6-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.390625 -3.296875 C 2.359375 -3.296875 2.34375 -3.296875 2.171875 -3.125 C 0.921875 -1.890625 -0.96875 -1.5625 -2.5 -1.5625 C -4.234375 -1.5625 -5.96875 -1.9375 -7.203125 -3.171875 C -7.328125 -3.296875 -7.34375 -3.296875 -7.375 -3.296875 C -7.453125 -3.296875 -7.484375 -3.265625 -7.484375 -3.203125 C -7.484375 -3.09375 -6.796875 -2.203125 -5.53125 -1.609375 C -4.4375 -1.109375 -3.328125 -0.984375 -2.5 -0.984375 C -1.71875 -0.984375 -0.515625 -1.09375 0.625 -1.640625 C 1.84375 -2.25 2.5 -3.09375 2.5 -3.203125 C 2.5 -3.265625 2.46875 -3.296875 2.390625 -3.296875 Z M 2.390625 -3.296875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-6-2\">\n",
       "<path style=\"stroke:none;\" d=\"M -2.5 -2.875 C -3.265625 -2.875 -4.46875 -2.765625 -5.609375 -2.21875 C -6.828125 -1.625 -7.484375 -0.765625 -7.484375 -0.671875 C -7.484375 -0.609375 -7.4375 -0.5625 -7.375 -0.5625 C -7.34375 -0.5625 -7.328125 -0.5625 -7.140625 -0.75 C -6.15625 -1.734375 -4.578125 -2.296875 -2.5 -2.296875 C -0.78125 -2.296875 0.96875 -1.9375 2.21875 -0.703125 C 2.34375 -0.5625 2.359375 -0.5625 2.390625 -0.5625 C 2.453125 -0.5625 2.5 -0.609375 2.5 -0.671875 C 2.5 -0.765625 1.8125 -1.671875 0.546875 -2.25 C -0.546875 -2.765625 -1.65625 -2.875 -2.5 -2.875 Z M -2.5 -2.875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-7-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-7-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 8.109375 0 L 8.109375 -0.3125 C 7.59375 -0.3125 7.34375 -0.3125 7.328125 -0.609375 L 7.328125 -2.515625 C 7.328125 -3.375 7.328125 -3.671875 7.015625 -4.03125 C 6.875 -4.203125 6.546875 -4.40625 5.96875 -4.40625 C 5.140625 -4.40625 4.6875 -3.8125 4.53125 -3.421875 C 4.390625 -4.296875 3.65625 -4.40625 3.203125 -4.40625 C 2.46875 -4.40625 2 -3.984375 1.71875 -3.359375 L 1.71875 -4.40625 L 0.3125 -4.296875 L 0.3125 -3.984375 C 1.015625 -3.984375 1.09375 -3.921875 1.09375 -3.421875 L 1.09375 -0.75 C 1.09375 -0.3125 0.984375 -0.3125 0.3125 -0.3125 L 0.3125 0 L 1.453125 -0.03125 L 2.5625 0 L 2.5625 -0.3125 C 1.890625 -0.3125 1.78125 -0.3125 1.78125 -0.75 L 1.78125 -2.59375 C 1.78125 -3.625 2.5 -4.1875 3.125 -4.1875 C 3.765625 -4.1875 3.875 -3.65625 3.875 -3.078125 L 3.875 -0.75 C 3.875 -0.3125 3.765625 -0.3125 3.09375 -0.3125 L 3.09375 0 L 4.21875 -0.03125 L 5.328125 0 L 5.328125 -0.3125 C 4.671875 -0.3125 4.5625 -0.3125 4.5625 -0.75 L 4.5625 -2.59375 C 4.5625 -3.625 5.265625 -4.1875 5.90625 -4.1875 C 6.53125 -4.1875 6.640625 -3.65625 6.640625 -3.078125 L 6.640625 -0.75 C 6.640625 -0.3125 6.53125 -0.3125 5.859375 -0.3125 L 5.859375 0 L 6.984375 -0.03125 Z M 8.109375 0 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-7-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.46875 0 L 2.46875 -0.3125 C 1.796875 -0.3125 1.765625 -0.359375 1.765625 -0.75 L 1.765625 -4.40625 L 0.375 -4.296875 L 0.375 -3.984375 C 1.015625 -3.984375 1.109375 -3.921875 1.109375 -3.4375 L 1.109375 -0.75 C 1.109375 -0.3125 1 -0.3125 0.328125 -0.3125 L 0.328125 0 L 1.421875 -0.03125 C 1.78125 -0.03125 2.125 -0.015625 2.46875 0 Z M 1.90625 -6.015625 C 1.90625 -6.296875 1.6875 -6.546875 1.390625 -6.546875 C 1.046875 -6.546875 0.84375 -6.265625 0.84375 -6.015625 C 0.84375 -5.75 1.078125 -5.5 1.375 -5.5 C 1.71875 -5.5 1.90625 -5.765625 1.90625 -6.015625 Z M 1.90625 -6.015625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-7-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 5.328125 0 L 5.328125 -0.3125 C 4.8125 -0.3125 4.5625 -0.3125 4.5625 -0.609375 L 4.5625 -2.515625 C 4.5625 -3.375 4.5625 -3.671875 4.25 -4.03125 C 4.109375 -4.203125 3.78125 -4.40625 3.203125 -4.40625 C 2.46875 -4.40625 2 -3.984375 1.71875 -3.359375 L 1.71875 -4.40625 L 0.3125 -4.296875 L 0.3125 -3.984375 C 1.015625 -3.984375 1.09375 -3.921875 1.09375 -3.421875 L 1.09375 -0.75 C 1.09375 -0.3125 0.984375 -0.3125 0.3125 -0.3125 L 0.3125 0 L 1.453125 -0.03125 L 2.5625 0 L 2.5625 -0.3125 C 1.890625 -0.3125 1.78125 -0.3125 1.78125 -0.75 L 1.78125 -2.59375 C 1.78125 -3.625 2.5 -4.1875 3.125 -4.1875 C 3.765625 -4.1875 3.875 -3.65625 3.875 -3.078125 L 3.875 -0.75 C 3.875 -0.3125 3.765625 -0.3125 3.09375 -0.3125 L 3.09375 0 L 4.21875 -0.03125 Z M 5.328125 0 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-7-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 4 -1.859375 L 3.75 -1.859375 C 3.65625 -0.6875 3.453125 -0.25 2.296875 -0.25 L 1.109375 -0.25 L 3.890625 -4 C 3.984375 -4.109375 3.984375 -4.125 3.984375 -4.171875 C 3.984375 -4.296875 3.890625 -4.296875 3.71875 -4.296875 L 0.53125 -4.296875 L 0.421875 -2.6875 L 0.671875 -2.6875 C 0.734375 -3.703125 0.921875 -4.078125 2.015625 -4.078125 L 3.15625 -4.078125 L 0.375 -0.3125 C 0.28125 -0.203125 0.28125 -0.1875 0.28125 -0.140625 C 0.28125 0 0.34375 0 0.53125 0 L 3.828125 0 Z M 4 -1.859375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-7-5\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.140625 -1.1875 C 4.140625 -1.28125 4.0625 -1.3125 4 -1.3125 C 3.921875 -1.3125 3.890625 -1.25 3.875 -1.171875 C 3.53125 -0.140625 2.625 -0.140625 2.53125 -0.140625 C 2.03125 -0.140625 1.640625 -0.4375 1.40625 -0.8125 C 1.109375 -1.28125 1.109375 -1.9375 1.109375 -2.296875 L 3.890625 -2.296875 C 4.109375 -2.296875 4.140625 -2.296875 4.140625 -2.515625 C 4.140625 -3.5 3.59375 -4.46875 2.359375 -4.46875 C 1.203125 -4.46875 0.28125 -3.4375 0.28125 -2.1875 C 0.28125 -0.859375 1.328125 0.109375 2.46875 0.109375 C 3.6875 0.109375 4.140625 -1 4.140625 -1.1875 Z M 3.484375 -2.515625 L 1.109375 -2.515625 C 1.171875 -4 2.015625 -4.25 2.359375 -4.25 C 3.375 -4.25 3.484375 -2.90625 3.484375 -2.515625 Z M 3.484375 -2.515625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-7-6\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.296875 2.390625 C 3.296875 2.359375 3.296875 2.34375 3.125 2.171875 C 1.890625 0.921875 1.5625 -0.96875 1.5625 -2.5 C 1.5625 -4.234375 1.9375 -5.96875 3.171875 -7.203125 C 3.296875 -7.328125 3.296875 -7.34375 3.296875 -7.375 C 3.296875 -7.453125 3.265625 -7.484375 3.203125 -7.484375 C 3.09375 -7.484375 2.203125 -6.796875 1.609375 -5.53125 C 1.109375 -4.4375 0.984375 -3.328125 0.984375 -2.5 C 0.984375 -1.71875 1.09375 -0.515625 1.640625 0.625 C 2.25 1.84375 3.09375 2.5 3.203125 2.5 C 3.265625 2.5 3.296875 2.46875 3.296875 2.390625 Z M 3.296875 2.390625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-7-7\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.875 -2.5 C 2.875 -3.265625 2.765625 -4.46875 2.21875 -5.609375 C 1.625 -6.828125 0.765625 -7.484375 0.671875 -7.484375 C 0.609375 -7.484375 0.5625 -7.4375 0.5625 -7.375 C 0.5625 -7.34375 0.5625 -7.328125 0.75 -7.140625 C 1.734375 -6.15625 2.296875 -4.578125 2.296875 -2.5 C 2.296875 -0.78125 1.9375 0.96875 0.703125 2.21875 C 0.5625 2.34375 0.5625 2.359375 0.5625 2.390625 C 0.5625 2.453125 0.609375 2.5 0.671875 2.5 C 0.765625 2.5 1.671875 1.8125 2.25 0.546875 C 2.765625 -0.546875 2.875 -1.65625 2.875 -2.5 Z M 2.875 -2.5 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-7-8\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.8125 -0.890625 L 4.8125 -1.453125 L 4.5625 -1.453125 L 4.5625 -0.890625 C 4.5625 -0.3125 4.3125 -0.25 4.203125 -0.25 C 3.875 -0.25 3.84375 -0.703125 3.84375 -0.75 L 3.84375 -2.734375 C 3.84375 -3.15625 3.84375 -3.546875 3.484375 -3.921875 C 3.09375 -4.3125 2.59375 -4.46875 2.109375 -4.46875 C 1.296875 -4.46875 0.609375 -4 0.609375 -3.34375 C 0.609375 -3.046875 0.8125 -2.875 1.0625 -2.875 C 1.34375 -2.875 1.53125 -3.078125 1.53125 -3.328125 C 1.53125 -3.453125 1.46875 -3.78125 1.015625 -3.78125 C 1.28125 -4.140625 1.78125 -4.25 2.09375 -4.25 C 2.578125 -4.25 3.15625 -3.859375 3.15625 -2.96875 L 3.15625 -2.609375 C 2.640625 -2.578125 1.9375 -2.546875 1.3125 -2.25 C 0.5625 -1.90625 0.3125 -1.390625 0.3125 -0.953125 C 0.3125 -0.140625 1.28125 0.109375 1.90625 0.109375 C 2.578125 0.109375 3.03125 -0.296875 3.21875 -0.75 C 3.265625 -0.359375 3.53125 0.0625 4 0.0625 C 4.203125 0.0625 4.8125 -0.078125 4.8125 -0.890625 Z M 3.15625 -1.390625 C 3.15625 -0.453125 2.4375 -0.109375 1.984375 -0.109375 C 1.5 -0.109375 1.09375 -0.453125 1.09375 -0.953125 C 1.09375 -1.5 1.5 -2.328125 3.15625 -2.390625 Z M 3.15625 -1.390625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1624552580337744-7-9\">\n",
       "<path style=\"stroke:none;\" d=\"M 5.140625 0 L 5.140625 -0.3125 C 4.609375 -0.3125 4.421875 -0.328125 4.203125 -0.625 L 2.859375 -2.34375 C 3.15625 -2.71875 3.53125 -3.203125 3.78125 -3.46875 C 4.09375 -3.828125 4.5 -3.984375 4.96875 -3.984375 L 4.96875 -4.296875 C 4.703125 -4.28125 4.40625 -4.265625 4.140625 -4.265625 C 3.84375 -4.265625 3.3125 -4.28125 3.1875 -4.296875 L 3.1875 -3.984375 C 3.40625 -3.96875 3.484375 -3.84375 3.484375 -3.671875 C 3.484375 -3.515625 3.375 -3.390625 3.328125 -3.328125 L 2.71875 -2.546875 L 1.9375 -3.5625 C 1.84375 -3.65625 1.84375 -3.671875 1.84375 -3.734375 C 1.84375 -3.890625 2 -3.984375 2.1875 -3.984375 L 2.1875 -4.296875 L 1.109375 -4.265625 C 0.90625 -4.265625 0.4375 -4.28125 0.171875 -4.296875 L 0.171875 -3.984375 C 0.875 -3.984375 0.875 -3.984375 1.34375 -3.375 L 2.328125 -2.09375 C 1.859375 -1.5 1.859375 -1.46875 1.390625 -0.90625 C 0.921875 -0.328125 0.328125 -0.3125 0.125 -0.3125 L 0.125 0 C 0.375 -0.015625 0.6875 -0.03125 0.953125 -0.03125 L 1.890625 0 L 1.890625 -0.3125 C 1.671875 -0.34375 1.609375 -0.46875 1.609375 -0.625 C 1.609375 -0.84375 1.890625 -1.171875 2.5 -1.890625 L 3.265625 -0.890625 C 3.34375 -0.78125 3.46875 -0.625 3.46875 -0.5625 C 3.46875 -0.46875 3.375 -0.3125 3.109375 -0.3125 L 3.109375 0 L 4.1875 -0.03125 C 4.453125 -0.03125 4.84375 -0.015625 5.140625 0 Z M 5.140625 0 \"/>\n",
       "</symbol>\n",
       "</g>\n",
       "<clipPath id=\"clip-1624552580337744-1\">\n",
       "  <path d=\"M 36 11 L 230.847656 11 L 230.847656 149 L 36 149 Z M 36 11 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1624552580337744-2\">\n",
       "  <path d=\"M 36 0 L 230.847656 0 L 230.847656 162 L 36 162 Z M 36 0 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1624552580337744-3\">\n",
       "  <path d=\"M 43 193 L 224 193 L 224 224.15625 L 43 224.15625 Z M 43 193 \"/>\n",
       "</clipPath>\n",
       "</defs>\n",
       "<g id=\"surface1\">\n",
       "<path style=\"fill:none;stroke-width:0.19925;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(50%,50%,50%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 6.225062 -13.45075 L 6.225062 -9.196844 M 37.361781 -13.45075 L 37.361781 -9.196844 M 68.494594 -13.45075 L 68.494594 -9.196844 M 99.627406 -13.45075 L 99.627406 -9.196844 M 130.760219 -13.45075 L 130.760219 -9.196844 M 161.896938 -13.45075 L 161.896938 -9.196844 M 6.225062 147.947688 L 6.225062 143.693781 M 37.361781 147.947688 L 37.361781 143.693781 M 68.494594 147.947688 L 68.494594 143.693781 M 99.627406 147.947688 L 99.627406 143.693781 M 130.760219 147.947688 L 130.760219 143.693781 M 161.896938 147.947688 L 161.896938 143.693781 \" transform=\"matrix(1,0,0,-1,52.564,148.143)\"/>\n",
       "<g clip-path=\"url(#clip-1624552580337744-1)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:0.19925;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(50%,50%,50%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -16.189 -0.00153125 L -11.939 -0.00153125 M -16.189 34.053156 L -11.939 34.053156 M -16.189 68.103938 L -11.939 68.103938 M -16.189 102.154719 L -11.939 102.154719 M -16.189 136.2055 L -11.939 136.2055 M 178.084438 -0.00153125 L 173.834438 -0.00153125 M 178.084438 34.053156 L 173.834438 34.053156 M 178.084438 68.103938 L 173.834438 68.103938 M 178.084438 102.154719 L 173.834438 102.154719 M 178.084438 136.2055 L 173.834438 136.2055 \" transform=\"matrix(1,0,0,-1,52.564,148.143)\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1624552580337744-2)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -16.189 -13.45075 L -16.189 147.947688 L 178.084438 147.947688 L 178.084438 -13.45075 Z M -16.189 -13.45075 \" transform=\"matrix(1,0,0,-1,52.564,148.143)\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-0-1\" x=\"52.425\" y=\"171.533\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-1-1\" x=\"60.174\" y=\"171.533\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-1-2\" x=\"87.433\" y=\"171.533\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-1-1\" x=\"118.566\" y=\"171.533\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-1-3\" x=\"147.209\" y=\"171.533\"/>\n",
       "  <use xlink:href=\"#glyph-1624552580337744-1-2\" x=\"152.19032\" y=\"171.533\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-1-3\" x=\"178.342\" y=\"171.533\"/>\n",
       "  <use xlink:href=\"#glyph-1624552580337744-1-1\" x=\"183.32332\" y=\"171.533\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-1-4\" x=\"209.475\" y=\"171.533\"/>\n",
       "  <use xlink:href=\"#glyph-1624552580337744-1-2\" x=\"214.45632\" y=\"171.533\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-1-2\" x=\"27.872\" y=\"151.353\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-1-2\" x=\"20.123\" y=\"117.302\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-2-1\" x=\"25.105\" y=\"117.302\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-1-1\" x=\"27.872\" y=\"117.302\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-1-3\" x=\"27.872\" y=\"83.251\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-1-3\" x=\"20.123\" y=\"49.2\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-2-1\" x=\"25.105\" y=\"49.2\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-1-1\" x=\"27.872\" y=\"49.2\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-1-4\" x=\"27.872\" y=\"15.148\"/>\n",
       "</g>\n",
       "<path style=\"fill:none;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,100%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -0.0015 -0.00153125 L 18.521937 -0.00153125 L 19.025844 1.256281 L 20.525844 6.728938 L 21.025844 8.557063 L 21.525844 10.381281 L 22.02975 12.2055 L 22.52975 14.029719 L 23.02975 15.857844 L 24.52975 21.3305 L 25.033656 23.158625 L 26.533656 28.631281 L 27.033656 30.459406 L 27.533656 32.283625 L 28.037562 34.107844 L 28.537562 35.932063 L 29.037562 37.760188 L 30.037562 41.408625 L 30.537562 43.23675 L 31.041469 45.060969 L 32.041469 48.709406 L 32.541469 50.537531 L 33.541469 54.185969 L 34.045375 56.010188 L 34.545375 57.838313 L 36.045375 63.310969 L 36.545375 65.139094 L 37.049281 66.963313 L 38.049281 70.61175 L 38.549281 72.439875 L 39.549281 76.088313 L 40.053187 77.912531 L 40.553187 79.740656 L 42.053187 85.213313 L 42.553187 87.041438 L 43.057094 88.865656 L 44.057094 92.514094 L 44.557094 94.342219 L 46.057094 99.814875 L 46.561 101.643 L 48.061 107.115656 L 48.561 108.943781 L 49.061 110.768 L 49.564906 112.592219 L 50.064906 114.420344 L 51.564906 119.893 L 52.064906 121.721125 L 52.568812 123.545344 L 53.568812 127.193781 L 54.068812 129.021906 L 55.068812 132.670344 L 55.572719 134.494563 \" transform=\"matrix(1,0,0,-1,52.564,148.143)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(100%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 19.213344 33.689875 L 20.463344 32.834406 L 21.71725 31.975031 L 24.21725 30.264094 L 25.471156 29.408625 L 26.721156 28.553156 L 27.975062 27.697688 L 30.475062 25.98675 L 31.728969 25.131281 L 32.978969 24.275813 L 34.232875 23.420344 L 36.732875 21.709406 L 37.986781 20.853938 L 39.236781 19.998469 L 40.490687 19.143 L 42.990687 17.432063 L 44.244594 16.576594 L 45.494594 15.721125 L 46.7485 14.865656 L 47.9985 14.010188 L 49.252406 13.154719 L 51.752406 11.443781 L 53.006312 10.588313 L 54.256312 9.732844 L 55.510219 8.877375 L 58.010219 7.166438 L 59.264125 6.310969 L 60.514125 5.4555 L 61.768031 4.600031 L 64.268031 2.889094 L 65.521938 2.033625 L 66.771938 1.178156 L 68.025844 0.322688 L 69.275844 -0.00153125 L 161.896938 -0.00153125 \" transform=\"matrix(1,0,0,-1,52.564,148.143)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-2-2\" x=\"129\" y=\"183.493\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-3-1\" x=\"134.703\" y=\"184.988\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-4-1\" x=\"10.792\" y=\"93.907\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-5-1\" x=\"12.287\" y=\"87.97\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-6-1\" x=\"10.792\" y=\"84.654\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-4-2\" x=\"10.792\" y=\"80.779\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-5-1\" x=\"12.287\" y=\"75.076\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-6-2\" x=\"10.792\" y=\"71.759\"/>\n",
       "</g>\n",
       "<path style=\" stroke:none;fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;\" d=\"M 43.222656 223.960938 L 223.800781 223.960938 L 223.800781 194.070312 L 43.222656 194.070312 Z M 43.222656 223.960938 \"/>\n",
       "<g clip-path=\"url(#clip-1624552580337744-3)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -9.341344 -75.817937 L 171.236781 -75.817937 L 171.236781 -45.927312 L -9.341344 -45.927312 Z M -9.341344 -75.817937 \" transform=\"matrix(1,0,0,-1,52.564,148.143)\"/>\n",
       "</g>\n",
       "<path style=\"fill:none;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,100%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 0.00015625 -0.0000625 L 17.007969 -0.0000625 \" transform=\"matrix(1,0,0,-1,46.41,202.539)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-7-1\" x=\"65.61\" y=\"205.528\"/>\n",
       "  <use xlink:href=\"#glyph-1624552580337744-7-2\" x=\"73.908879\" y=\"205.528\"/>\n",
       "  <use xlink:href=\"#glyph-1624552580337744-7-3\" x=\"76.678493\" y=\"205.528\"/>\n",
       "  <use xlink:href=\"#glyph-1624552580337744-7-2\" x=\"82.217721\" y=\"205.528\"/>\n",
       "  <use xlink:href=\"#glyph-1624552580337744-7-1\" x=\"84.987335\" y=\"205.528\"/>\n",
       "  <use xlink:href=\"#glyph-1624552580337744-7-2\" x=\"93.286214\" y=\"205.528\"/>\n",
       "  <use xlink:href=\"#glyph-1624552580337744-7-4\" x=\"96.055828\" y=\"205.528\"/>\n",
       "  <use xlink:href=\"#glyph-1624552580337744-7-5\" x=\"100.47924\" y=\"205.528\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-7-6\" x=\"108.220211\" y=\"205.528\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-2-3\" x=\"112.096\" y=\"205.528\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-1-5\" x=\"122.069\" y=\"205.528\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-0-1\" x=\"132.585\" y=\"205.528\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-1-6\" x=\"140.333\" y=\"205.528\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-2-4\" x=\"145.315\" y=\"205.528\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-2-5\" x=\"149.73642\" y=\"205.528\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-1-5\" x=\"159.29\" y=\"205.528\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-1-6\" x=\"169.798593\" y=\"205.528\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-2-4\" x=\"174.787\" y=\"205.528\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-2-6\" x=\"179.20842\" y=\"205.528\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-1-5\" x=\"189.762\" y=\"205.528\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-1-4\" x=\"200.270593\" y=\"205.528\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-7-7\" x=\"205.26\" y=\"205.528\"/>\n",
       "</g>\n",
       "<path style=\"fill:none;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(100%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 0.00015625 -0.0011875 L 17.007969 -0.0011875 \" transform=\"matrix(1,0,0,-1,46.41,215.491)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-7-1\" x=\"65.61\" y=\"218.479\"/>\n",
       "  <use xlink:href=\"#glyph-1624552580337744-7-8\" x=\"73.908879\" y=\"218.479\"/>\n",
       "  <use xlink:href=\"#glyph-1624552580337744-7-9\" x=\"78.890199\" y=\"218.479\"/>\n",
       "  <use xlink:href=\"#glyph-1624552580337744-7-2\" x=\"84.150473\" y=\"218.479\"/>\n",
       "  <use xlink:href=\"#glyph-1624552580337744-7-1\" x=\"86.920087\" y=\"218.479\"/>\n",
       "  <use xlink:href=\"#glyph-1624552580337744-7-2\" x=\"95.218966\" y=\"218.479\"/>\n",
       "  <use xlink:href=\"#glyph-1624552580337744-7-4\" x=\"97.98858\" y=\"218.479\"/>\n",
       "  <use xlink:href=\"#glyph-1624552580337744-7-5\" x=\"102.411992\" y=\"218.479\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-7-6\" x=\"110.152963\" y=\"218.479\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-2-3\" x=\"114.028\" y=\"218.479\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-1-5\" x=\"124.001\" y=\"218.479\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-1-1\" x=\"134.509593\" y=\"218.479\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-2-4\" x=\"139.499\" y=\"218.479\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-2-5\" x=\"143.92042\" y=\"218.479\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-1-5\" x=\"153.474\" y=\"218.479\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-0-1\" x=\"163.99\" y=\"218.479\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-1-6\" x=\"171.739\" y=\"218.479\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-2-4\" x=\"176.72\" y=\"218.479\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-2-6\" x=\"181.14142\" y=\"218.479\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-1-5\" x=\"191.695\" y=\"218.479\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-1-2\" x=\"202.203593\" y=\"218.479\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-2-1\" x=\"207.193\" y=\"218.479\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-1-1\" x=\"209.96\" y=\"218.479\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1624552580337744-7-7\" x=\"214.941\" y=\"218.479\"/>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n",
       "\n"
      ],
      "text/plain": [
       "Axis(PGFPlots.Plots.Plot[PGFPlots.Plots.Linear(Real[-6.0 -5.919597989949748 … 9.919597989949748 10.0; 0.0 0.0 … Inf Inf], \"none\", nothing, nothing, \"minimize (\\$T=-3,L=3,P=2\\$)\", nothing, nothing, nothing, false), PGFPlots.Plots.Linear(Real[-20.0 -19.798994974874372 … 19.798994974874372 20.0; Inf Inf … 0.0 0.0], \"none\", nothing, nothing, \"maximize (\\$T=5,L=-3,P=0.5\\$)\", nothing, nothing, nothing, false)], nothing, \"\\$u_i\\$\", nothing, \"\\$\\\\phi_i(u_i)\\$\", nothing, nothing, nothing, nothing, nothing, nothing, nothing, nothing, nothing, nothing, nothing, nothing, nothing, nothing, \"legend cell align={left},legend style={at={(0.5,-0.2)},anchor=north}\", nothing, nothing, nothing, nothing, nothing, nothing, nothing, nothing, \"axis\")"
      ]
     },
     "execution_count": 55,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "let\n",
    "    minp = Plots.Linear(u->minob(u), (-6,10), xbins=200, legendentry=raw\"minimize ($T=-3,L=3,P=2$)\")\n",
    "    maxp = Plots.Linear(u->maxob(u), (-20,20), xbins=200, legendentry=raw\"maximize ($T=5,L=-3,P=0.5$)\")\n",
    "    g = Axis([minp, maxp], ylabel=raw\"$\\phi_i(u_i)$\", xlabel=raw\"$u_i$\", style=\"legend cell align={left},legend style={at={(0.5,-0.2)},anchor=north}\")\n",
    "#     g = Axis(maxp)\n",
    "    save(\"obj.tex\", g, include_preamble=false)\n",
    "    g\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.6.0",
   "language": "julia",
   "name": "julia-1.6"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.6.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

